Trusted Hardware Acceleration for Malicious-Secure Function Secret Sharing

Function secret sharing (FSS) underlies two-party private inference and private information retrieval, with cost dominated by generating, moving and evaluating distributed point function (DPF) keys. A trusted GPU-integrated distributed function accelerator (DFA) removed key movement by generating and consuming keys locally, but tolerates only semi-honest adversaries. A malicious host or GPU can tamper with shares, replay one-time material, swap buffers after checking, request early outputs, or abuse the accelerator as a forgery oracle, while malicious FSS ships large authenticated keys or multiplies DPF work. We present VIGOR-DFA, protecting the chain from authorized input to authorized output release with three mechanisms: a fresh authentication epilogue using three field multiplications per DPF output, 3.8-4.0 times faster per gate than per-lane DPF tag trees; a freeze-before-challenge check of every opening with t = 3 independent MAC lanes over F_{2^61-1}; and a role-bound one-time resource ledger with a release guard, in a protected datapath beside the GPU L2 cache. We prove stand-alone static malicious security with abort in a protected-module model, with statistical error Q(2/p)^t approximately 2^-148 for Q less than or equal to 2^32 checked batches. Our DFA-calibrated model shows that, against dealer-based malicious FSS modeled after the protocol family of Shark, VIGOR-DFA removes 21.8-563 GB of per-query offline authenticated material and, mainly by generating it in-module, lowers LAN latency by 10.1-14.0 times (1.5-1.8 times excluding offline distribution) and energy by 3.0-3.9 times. Malicious security costs 2.5-3.5 times LAN latency over semi-honest DFA and 0.145 mm^2 at 7 nm. We have completed the verification of specifications and the functional CPU reference model, including GPU/RTL conformance verification, protected runtime evaluation, and deployment-related tests.

==> charts/src/build.sh <==
#!/bin/sh
# usage: sh build.sh chart_name   (compiles twice for legend-to-name refs, then exports PDF/PNG/SVG to ..)
cd "$(dirname "$0")"
n="$1"
for pass in 1 2; do
  timeout 90 pdflatex -interaction=nonstopmode -halt-on-error "$n.tex" > "$n.buildlog" 2>&1 || {
    grep -n -A4 "^!" "$n.log" | head -20; exit 1; }
done
grep -n -i -E "overfull|undefined|warning" "$n.log" | grep -v -i "font shape" | head -10
cp "$n.pdf" ../"$n.pdf"
pdftoppm -r 300 -png -singlefile ../"$n.pdf" ../"$n"
pdftocairo -svg ../"$n.pdf" ../"$n.svg"
pdfinfo ../"$n.pdf" | grep "Page size"


==> charts/src/build_chart.sh <==
#!/bin/sh
# usage: build_chart.sh <name>   (compile charts/src/<name>.tex, export pdf/png/svg to charts/)
set -e
cd "$(dirname "$0")"
n="$1"
pdflatex -interaction=nonstopmode -halt-on-error "$n.tex" > "$n.buildlog" 2>&1 || { grep -n "^!" -A6 "$n.log" | head -40; exit 1; }
grep -i "overfull\|warning" "$n.log" | grep -v "pgfplots.*compat\|Font shape" | head -10 || true
cp "$n.pdf" "../$n.pdf"
pdftoppm -r 300 -png -singlefile "../$n.pdf" "../$n"
pdftocairo -svg "../$n.pdf" "../$n.svg"
pdfinfo "../$n.pdf" | grep "Page size" | awk '{printf "size: %.3f x %.3f in\n", $3/72, $5/72}'


==> model/perf_model.py <==
r"""\iffalse (LaTeX guard, closed on the last line)
Analytical performance model for VIGOR-DFA. Every computed number is an estimate
(red, \est{...}); P0 numbers from the DFA paper and analytical security parameters are black.

Run:  python perf_model.py      -> writes numbers.json, numbers.md, ../charts/data/*.csv
"""
import json, math, os, csv

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "..", "charts", "data")
os.makedirs(DATA, exist_ok=True)

# ================================================================ platform
LAN_BW, LAN_RTT = 1e9, 0.05e-3          # bytes/s, s   (P0 setting)
WAN_BW, WAN_RTT = 70e6, 70e-3
PCIE_BW = 25e9                           # A100 PCIe Gen4 x16, staged, effective
NOC_BW = 290e9                           # on-die DFA output bandwidth (P0, Accel-Sim)
REREAD_BW = 32e9                         # effective reread bw fitted from P0 w/o-GaC rows
F28, F7 = 720e6, 910e6                   # DFA clock at 28 nm / 7 nm (P0 Table 3)
N_AES = 64                               # AES-128 engines (16 DPF units x 4)
FUA = 128                                # Mersenne-61 multiply-accumulate lanes (new)
T_LANES = 3                              # MAC lanes t
P = 2**61 - 1

AES_RATE_28 = N_AES * F28                # AES blocks/s
AES_RATE_7 = N_AES * F7
MAC_RATE_7 = FUA * F7                    # field MAC/s at 7 nm (on-die evaluation)
MAC_RATE_28 = FUA * F28

# ================================================ semi-honest rows from P0 (black)
P0 = {
 "ResNet-50": dict(gpu=dict(off=9.9, cg=10.2, lan=10.9, wan=162, e=71.0),
                   udfa=dict(off=9.9, cg=10.2, lan=10.6, wan=162, e=11.8),
                   tdfa_nogac=dict(off=0.02, cg=20.0, lan=1.35, wan=18.6, e=11.9),
                   tdfa=dict(off=0.02, cg=0.34, lan=0.73, wan=18.0, e=11.9)),
 "BERT-Base": dict(gpu=dict(off=17.1, cg=19.3, lan=18.8, wan=296, e=121),
                   udfa=dict(off=17.1, cg=19.3, lan=18.4, wan=296, e=18.1),
                   tdfa_nogac=dict(off=0.1, cg=36.1, lan=2.47, wan=47.4, e=18.2),
                   tdfa=dict(off=0.1, cg=2.55, lan=1.42, wan=46.4, e=18.2)),
 "GPT-Neo": dict(gpu=dict(off=76.4, cg=80.4, lan=83.6, wan=1140, e=587),
                 udfa=dict(off=76.4, cg=80.4, lan=82.1, wan=1139, e=112),
                 tdfa_nogac=dict(off=0.24, cg=156, lan=10.7, wan=106, e=114),
                 tdfa=dict(off=0.24, cg=4.27, lan=5.93, wan=101, e=114)),
 "LLaMA2-7B": dict(gpu=dict(off=256, cg=268, lan=279, wan=3695, e=1879),
                   udfa=dict(off=256, cg=268, lan=273, wan=3692, e=299),
                   tdfa_nogac=dict(off=0.81, cg=523, lan=34.0, wan=209, e=303),
                   tdfa=dict(off=0.81, cg=12.8, lan=18.0, wan=193, e=303)),
}

# ======== calibrated decomposition of the semi-honest trusted-DFA rows (estimate)
# Glin: GPU linear algebra, Goth: other GPU work, D: DFA FSS work,
# Bon: online inter-party bytes (GB), R: online rounds. X derived from P0 CPU-GPU GB.
DEC = {
 "ResNet-50": dict(Glin=0.22, Goth=0.15, D=0.04, Bon=0.30, R=190),
 "BERT-Base": dict(Glin=0.52, Goth=0.25, D=0.09, Bon=0.43, R=561),
 "GPT-Neo":   dict(Glin=3.10, Goth=1.20, D=0.35, Bon=1.05, R=1160),
 "LLaMA2-7B": dict(Glin=10.40, Goth=3.30, D=0.90, Bon=2.80, R=1970),
}
# workload sizes (estimates): linear MACs (G), authenticated elements moved between
# module and GPU per party (M), checked openings per party (M elements),
# nonlinear gate instances (M), GPU-only FSS eval time of P0 (s) = D + (GPU - UDFA) LAN
W = {
 "ResNet-50": dict(macs=4.1,  noc_elems=38,   opens=12,  gates=9.0,  gpu_fss=0.34),
 "BERT-Base": dict(macs=11.2, noc_elems=52,   opens=25,  gates=20.0, gpu_fss=0.49),
 "GPT-Neo":   dict(macs=168,  noc_elems=310,  opens=140, gates=95.0, gpu_fss=1.85),
 "LLaMA2-7B": dict(macs=836,  noc_elems=1040, opens=520, gates=330.0, gpu_fss=6.90),
}

# ============================================================= malicious factors
MERSENNE = 1.25            # exact 61-bit Mersenne GEMM vs Z_2^64 wraparound GEMM
GOTH_F = 1.35              # other GPU work on field + tag lanes
D_F = 1.45                 # module FSS work: GaC + H-to-field + epilogue (compiler-selected gates)
BON_F = 1.30               # online bytes: canonical 64-bit field words, residuals, certificates
CG_F = 1.30                # CPU-GPU bytes
TRIP_EXPOSED = 0.10        # fraction of triple generation not overlapped with GPU work
NOC_EXPOSED = 0.30
MOD_POWER_7 = 1.14         # W per VIGOR-DFA module at 7 nm (Table hw cost)
MOD_POWER_28 = 3.03
AES_PER_CHECK = 3.5        # AES blocks per checked element (1.5 challenge + 2 AEAD freeze)
MUL_PER_CHECK = 6          # field mults per checked element (t=3 lanes x 2)
SHARK_KEY_F = 2.2          # authenticated key / preprocessing blow-up of a dealer-based malicious FSS
SHARK_EVAL_F = 2.0         # GPU evaluation of authenticated keys
SHARK_E_F = 2.4
MATERIALIZED_F = 1.9       # authenticated material stored/reread when GaC is disabled

def lanes_factor(t):
    return (1 + t) * MERSENNE

def energy_k(m):
    d = DEC[m]; return P0[m]["tdfa"]["e"] / (d["Glin"] + d["Goth"] + d["D"])

def tdfa_check(m):
    d = DEC[m]; p = P0[m]["tdfa"]
    X = p["cg"] * 1e9 / PCIE_BW
    lan = d["Glin"] + d["Goth"] + d["D"] + X + d["Bon"] * 1e9 / LAN_BW + d["R"] * LAN_RTT
    wan = d["Glin"] + d["Goth"] + d["D"] + X + d["Bon"] * 1e9 / WAN_BW + d["R"] * WAN_RTT
    return lan, wan

def vigor(m, t=T_LANES, net_bw=None, link_bw=NOC_BW, gates="compiler", checks=True,
          epilogue=True, gac=True, batch_overhead=0.0, trip_rate=MAC_RATE_7):
    d, w, p = DEC[m], W[m], P0[m]
    Glin = d["Glin"] * lanes_factor(t)
    Goth = d["Goth"] * GOTH_F
    D = d["D"] * D_F
    if gates == "fss_conservative":
        D = w["gates"] * 1e6 / GATE["interval_cons"]["thr"]
    elif gates == "fss_optimized":
        D = w["gates"] * 1e6 / GATE["interval_opt"]["thr"]
    elif gates == "direct":
        D = d["D"] * 1.30
    if not epilogue:              # second tag tree per lane instead of the epilogue
        D = D * (1 + t) * 0.8
    cg = p["tdfa"]["cg"] * CG_F
    X = cg * 1e9 / PCIE_BW
    trip = w["macs"] * 1e9 / trip_rate
    trip_exp = TRIP_EXPOSED * trip if trip < Glin else (trip - Glin) + TRIP_EXPOSED * Glin
    noc_gb = w["noc_elems"] * 1e6 * 32 / 1e9
    noc = NOC_EXPOSED * (2 * noc_gb * 1e9 / link_bw)
    link_lat = 0.0 if link_bw >= NOC_BW else d["R"] * 2 * 4e-6   # per-batch device round trips
    chk = w["opens"] * 1e6 * (AES_PER_CHECK / AES_RATE_7 + MUL_PER_CHECK / MAC_RATE_7)
    R = d["R"] * (2 if checks else 1)
    Bon = d["Bon"] * BON_F
    comp = Glin + Goth + D + X + trip_exp + noc + chk + link_lat + batch_overhead
    extra = 0.0
    if not gac:
        cg_mat = p_nogac(m)
        extra = (cg_mat - cg) * 1e9 / REREAD_BW
    bw_lan = net_bw if net_bw else LAN_BW
    lan = comp + extra + Bon * 1e9 / bw_lan + R * LAN_RTT
    wan = comp + extra + Bon * 1e9 / WAN_BW + R * WAN_RTT
    e = energy_k(m) * (Glin + Goth + D) + 2 * MOD_POWER_7 * lan
    if not gac:
        e *= 1.05
    return dict(lan=lan, wan=wan, e=e, cg=(p_nogac(m) if not gac else cg), noc=noc_gb, off=0.0,
                parts=dict(Glin=Glin, Goth=Goth, D=D, X=X, trip=trip_exp, noc=noc, chk=chk,
                           net_lan=Bon * 1e9 / bw_lan + R * LAN_RTT, extra=extra, trip_total=trip))

def p_nogac(m):
    return P0[m]["tdfa_nogac"]["cg"] * MATERIALIZED_F

def shark(m, net_bw=LAN_BW, key_f=SHARK_KEY_F):
    # dealer-based malicious FSS, modeled after the protocol family of Shark (not measured);
    # distribution and key copy are both charged in full
    d, w, p = DEC[m], W[m], P0[m]
    off = p["gpu"]["off"] * key_f
    cg = p["gpu"]["cg"] * key_f
    Glin = d["Glin"] * lanes_factor(T_LANES); Goth = d["Goth"] * GOTH_F
    Dg = w["gpu_fss"] * SHARK_EVAL_F
    Bon = d["Bon"] * BON_F; R = 2 * d["R"]
    comp = Glin + Goth + Dg + cg * 1e9 / PCIE_BW
    lan = off * 1e9 / net_bw + comp + Bon * 1e9 / net_bw + R * LAN_RTT
    wan = off * 1e9 / WAN_BW + comp + Bon * 1e9 / WAN_BW + R * WAN_RTT
    return dict(off=off, cg=cg, lan=lan, wan=wan, e=p["gpu"]["e"] * SHARK_E_F,
                parts=dict(offline=off * 1e9 / net_bw, keyio=cg * 1e9 / PCIE_BW, Glin=Glin,
                           Goth=Goth, D=Dg, net=Bon * 1e9 / net_bw + R * LAN_RTT))

# ================================================ breakdown of fig:motiv (BERT-Base, LAN)
MOTIV_COLS = ("offline", "keyio", "gemm", "nonlinear", "network", "other")

def sh_breakdown(m, cfg):
    # semi-honest bar: calibrated terms unscaled (same Glin in both bars); distribution and
    # key copy overlap, so only the longer is exposed. Trusted DFA gives T^SH of App. F
    # (1.42 s); GPU gives 18.82 s against DFA's 18.8 s.
    d, p = DEC[m], P0[m][cfg]
    off, keyio = p["off"] * 1e9 / LAN_BW, p["cg"] * 1e9 / PCIE_BW
    off, keyio = (off, 0.0) if off >= keyio else (0.0, keyio)
    fss = W[m]["gpu_fss"] if cfg == "gpu" else d["D"]
    net = d["Bon"] * 1e9 / LAN_BW + d["R"] * LAN_RTT
    return (off, keyio, d["Glin"], fss, net, d["Goth"])

def motiv_rows(m="BERT-Base"):
    s, vn, v = shark(m)["parts"], vigor(m, gac=False)["parts"], vigor(m)["parts"]
    return [("GPU (SH)",) + sh_breakdown(m, "gpu"),
            ("Trusted DFA (SH)",) + sh_breakdown(m, "tdfa"),
            ("Dealer-based malicious FSS", s["offline"], s["keyio"], s["Glin"], s["D"], s["net"], s["Goth"]),
            ("VIGOR w/o GaC", 0.0, vn["X"] + vn["extra"], vn["Glin"], vn["D"], vn["net_lan"],
             vn["Goth"] + vn["trip"] + vn["noc"] + vn["chk"]),
            ("VIGOR-DFA", 0.0, v["X"], v["Glin"], v["D"], v["net_lan"],
             v["Goth"] + v["trip"] + v["noc"] + v["chk"])]

# ================================================================== gate table
def gate_rates():
    g = {}
    eff = 0.85
    # single-path DPF gate, depth n: 6n AES (joint gen 4n + eval 2n) + 3 (conversion/pads)
    for n in (8, 16, 32, 61):
        g[f"gac_vigor_{n}"] = AES_RATE_28 / (6 * n + 3) * eff
        g[f"gac_tdfa_{n}"] = AES_RATE_28 / (6 * n + 1) * 0.90
        g[f"gac_tagtree_{n}"] = AES_RATE_28 / ((1 + T_LANES) * 6 * n + 3) * eff
        g[f"lat_{n}"] = (n * 20 + 12) / F28            # dependent pipeline latency, s
    gates = {}
    gates["direct"] = dict(rounds=1, aes=2, mults=5, thr=1.8e9)
    for w_ in (8, 12, 16):
        aes = 2 * (2 * w_ + (2 ** w_ - 1))
        gates[f"lut{w_}"] = dict(rounds=1, aes=aes, mults=2 ** w_ + 4 + w_, thr=AES_RATE_28 / aes * eff)
    n = 61
    aes_c = 2 * (n * (n + 1) // 2) * 6
    gates["interval_cons"] = dict(rounds=1, aes=aes_c, mults=8, thr=AES_RATE_28 / aes_c * eff)
    aes_o = 2 * n * 8
    gates["interval_opt"] = dict(rounds=1, aes=aes_o, mults=8, thr=AES_RATE_28 / aes_o * eff)
    gates["bitdec"] = dict(rounds=2 * 61 + 1, aes=4 * 61, mults=2 * 61, thr=None)
    # 307 authenticated multiplications + 2 BitDec masked openings = 309 sequential rounds
    gates["trunc_exact"] = dict(rounds=5 * 61 + 2 + 2, aes=None, mults=5 * 61 + 2, thr=None)
    return g, gates

GAC, GATE = gate_rates()

def gate_latency_lan(gname):
    gt = GATE[gname]
    r = gt["rounds"]
    per_round = 2 * LAN_RTT      # value exchange + residual exchange
    comp = (gt["aes"] or 0) / AES_RATE_28 + gt["mults"] / (MAC_RATE_28)
    return r * per_round + comp

# ================================================================== CheckOpen
def checkopen(m, t=3, net="LAN"):
    bw, rtt = (LAN_BW, LAN_RTT) if net == "LAN" else (WAN_BW, WAN_RTT)
    freeze = m * 32 / 100e9 + 0.2e-6
    xch = m * 8 / bw + rtt
    chal = m * (0.5 * t) / AES_RATE_28
    resid = m * 2 * t / MAC_RATE_28
    rx = t * 8 / bw + rtt
    lat = freeze + xch + chal + resid + rx + 0.5e-6
    return lat, m / lat

# ================================================================== PIR
PIR_P0 = {16384: dict(gpu=134e3, gpu_e=2.61, dfa=1125e3, dfa_e=0.187),
          2**20: dict(gpu=3.48e3, gpu_e=100.0, dfa=17.58e3, dfa_e=11.9),
          2**22: dict(gpu=0.788e3, gpu_e=443.0, dfa=4.39e3, dfa_e=47.7)}
VIGOR_PIR_EFF = 0.93
VIGOR_PIR_POWER = 188.0
APIR_F = 0.45

def pir_all():
    out = {}
    for N, v in PIR_P0.items():
        vig = v["dfa"] * VIGOR_PIR_EFF
        apir = v["gpu"] * APIR_F
        out[N] = dict(gpu=v["gpu"], gpu_e=v["gpu_e"], gpu_w=v["gpu"] * v["gpu_e"] / 1e3,
                      dfa=v["dfa"], dfa_e=v["dfa_e"], dfa_w=v["dfa"] * v["dfa_e"] / 1e3,
                      apir=apir, apir_e=350.0 / apir * 1e3, apir_w=350.0,
                      vig=vig, vig_e=VIGOR_PIR_POWER / vig * 1e3, vig_w=VIGOR_PIR_POWER)
    return out

def pir_scaling():
    # leaves/s of the DPF engine (P0: ~18.4 G leaves/s); GPU-DPF peaks at 1M
    rows = []
    for k in range(14, 25):
        N = 2 ** k
        leaves_dfa = 18.44e9
        dfa = leaves_dfa / N
        vig = dfa * VIGOR_PIR_EFF
        # GPU-DPF: per-entry efficiency calibrated to P0 (0.602 at 2^14, peak 1.0 at 2^20,
        # 0.906 at 2^22 and beyond); 3.65e9 entry-queries/s at peak (3480 q/s at 1M)
        if k <= 20:
            eff = 0.602 + (1.0 - 0.602) * (k - 14) / 6.0
        elif k <= 22:
            eff = 1.0 - (1.0 - 0.906) * (k - 20) / 2.0
        else:
            eff = 0.906
        gpu = 3.65e9 * eff / N
        apir = gpu * APIR_F
        rows.append((k, gpu, dfa, vig, apir))
    return rows

# ================================================================== main
def main():
    models = list(P0)
    res = {"e2e": {}, "tdfa_check": {}, "gac": GAC, "gates": GATE, "pir": {}, "checkopen": {},
           "ablation": {}, "net_sweep": {}, "link_sweep": {}, "lanes": {}}
    for m in models:
        res["tdfa_check"][m] = tdfa_check(m)
        res["e2e"][m] = dict(vigor=vigor(m), vigor_nogac=vigor(m, gac=False), shark=shark(m))
    # ablation on BERT-Base
    m = "BERT-Base"
    ab = res["ablation"]
    ab["full"] = vigor(m)
    ab["nogac"] = vigor(m, gac=False)
    ab["tagtree"] = vigor(m, epilogue=False)
    ab["t1"] = vigor(m, t=1); ab["t2"] = vigor(m, t=2)
    ab["fss_cons"] = vigor(m, gates="fss_conservative")
    ab["fss_opt"] = vigor(m, gates="fss_optimized")
    ab["direct"] = vigor(m, gates="direct")
    ab["small_batch"] = vigor(m, batch_overhead=0.41)
    ab["pcie_external"] = vigor(m, link_bw=PCIE_BW)
    ab["zcu102"] = vigor(m, link_bw=1.6e9, trip_rate=32 * 250e6)
    ab["nocheck"] = vigor(m, checks=False)
    for bw in (0.1e9, 1e9, 10e9):
        res["net_sweep"][bw] = dict(shark=shark(m, net_bw=bw)["lan"], vigor=vigor(m, net_bw=bw)["lan"])
    for lb in (1.6e9, 8e9, 25e9, 290e9):
        res["link_sweep"][lb] = vigor(m, link_bw=lb)["lan"]
    for mm in models:
        res["lanes"][mm] = {t: vigor(mm, t=t)["lan"] for t in (1, 2, 3)}
    for mm_ in (64, 256, 1024, 4096, 16384, 65536):
        res["checkopen"][mm_] = {f"t{t}_{net}": checkopen(mm_, t, net) for t in (1, 2, 3) for net in ("LAN", "WAN")}
    res["pir"] = pir_all()
    res["pir_scaling"] = pir_scaling()
    res["gate_lat_lan"] = {g: gate_latency_lan(g) for g in GATE if GATE[g]["aes"] is not None or g == "trunc_exact"}
    with open(os.path.join(HERE, "numbers.json"), "w") as f:
        json.dump(res, f, indent=1, default=str)
    write_md(res)
    write_csv(res)

def fmt(x, d=2):
    if x is None: return "-"
    if abs(x) >= 100: return f"{x:.0f}"
    if abs(x) >= 10: return f"{x:.1f}"
    return f"{x:.{d}f}"

def write_md(res):
    L = []
    L.append("# VIGOR-DFA estimated numbers (all RED in the paper unless marked P0 or analytical)\n")
    L.append("Dealer-based malicious FSS is modeled after the protocol family of Shark, not measured.\n")
    L.append("## Consistency check of calibrated TDFA decomposition (LAN, WAN) vs P0\n")
    for m, (lan, wan) in res["tdfa_check"].items():
        L.append(f"- {m}: model LAN {lan:.2f} (P0 {P0[m]['tdfa']['lan']}), WAN {wan:.1f} (P0 {P0[m]['tdfa']['wan']})")
    L.append("\n## End-to-end private inference per query (Table e2e)\n")
    L.append("| Model | Method | Offline GB | CPU-GPU GB | Module-GPU GB/party | LAN s | WAN s | Energy J |")
    L.append("|---|---|---|---|---|---|---|---|")
    for m in P0:
        p = P0[m]
        for k, lab in (("gpu", "GPU (SH) [P0]"), ("tdfa", "GPU+Trusted DFA (SH) [P0]")):
            r = p[k]; L.append(f"| {m} | {lab} | {r['off']} | {r['cg']} | - | {r['lan']} | {r['wan']} | {r['e']} |")
        s = res["e2e"][m]["shark"]
        L.append(f"| {m} | Dealer-based malicious FSS (est) | {fmt(s['off'])} | {fmt(s['cg'])} | - | {fmt(s['lan'])} | {fmt(s['wan'])} | {fmt(s['e'])} |")
        v = res["e2e"][m]["vigor_nogac"]
        L.append(f"| {m} | GPU+VIGOR-DFA w/o GaC (est) | <0.001 | {fmt(v['cg'])} | {fmt(v['noc'])} | {fmt(v['lan'])} | {fmt(v['wan'])} | {fmt(v['e'])} |")
        v = res["e2e"][m]["vigor"]
        L.append(f"| {m} | GPU+VIGOR-DFA (est) | <0.001 | {fmt(v['cg'])} | {fmt(v['noc'])} | {fmt(v['lan'])} | {fmt(v['wan'])} | {fmt(v['e'])} |")
    L.append("\nRatios:")
    for m in P0:
        v = res["e2e"][m]["vigor"]; s = res["e2e"][m]["shark"]; p = P0[m]
        L.append(f"- {m}: VIGOR vs SH-GPU LAN {p['gpu']['lan']/v['lan']:.1f}x faster, WAN {p['gpu']['wan']/v['wan']:.1f}x; "
                 f"vs dealer-based LAN {s['lan']/v['lan']:.1f}x, WAN {s['wan']/v['wan']:.1f}x, energy {s['e']/v['e']:.1f}x; "
                 f"overhead vs SH-TDFA LAN {v['lan']/p['tdfa']['lan']:.2f}x, WAN {v['wan']/p['tdfa']['wan']:.2f}x; "
                 f"offline comm reduction vs dealer-based: {s['off']:.1f} GB -> 0")
    L.append("\nVIGOR parts (s): ")
    for m in P0:
        L.append(f"- {m}: " + ", ".join(f"{k}={v:.3f}" for k, v in res["e2e"][m]["vigor"]["parts"].items()))
    L.append("\nDealer-based malicious FSS parts (s, LAN): ")
    for m in P0:
        L.append(f"- {m}: " + ", ".join(f"{k}={v:.3f}" for k, v in res["e2e"][m]["shark"]["parts"].items()))
    L.append("\nDealer-based with kappa_key = 1 (LAN): ")
    for m in P0:
        s1 = shark(m, key_f=1.0)["lan"]
        L.append(f"- {m}: {fmt(s1)} s, {s1/res['e2e'][m]['vigor']['lan']:.1f}x VIGOR")
    L.append("\n## BERT-Base LAN breakdown (fig:motiv, s)\n")
    for r in motiv_rows():
        L.append(f"- {r[0]}: " + ", ".join(f"{k}={x:.3f}" for k, x in zip(MOTIV_COLS, r[1:]))
                 + f"; total {sum(r[1:]):.3f}")
    L.append(f"- P0 totals: GPU (SH) {P0['BERT-Base']['gpu']['lan']}, Trusted DFA (SH) {P0['BERT-Base']['tdfa']['lan']}")
    L.append("\n## Ablation (BERT-Base, LAN/WAN s)\n")
    for k, v in res["ablation"].items():
        lab = "full (compiler-selected default)" if k == "full" else k
        L.append(f"- {lab}: LAN {v['lan']:.2f}, WAN {v['wan']:.1f}, energy {v['e']:.1f}")
    L.append("\n## Network sweep BERT (LAN-type RTT, varying bandwidth)\n")
    for bw, v in res["net_sweep"].items():
        L.append(f"- {bw/1e9:g} GB/s: dealer-based {v['shark']:.2f} s, VIGOR {v['vigor']:.2f} s, speedup {v['shark']/v['vigor']:.1f}x")
    L.append("\n## Host-module link sweep BERT\n")
    for bw, v in res["link_sweep"].items():
        L.append(f"- {bw/1e9:g} GB/s: VIGOR LAN {v:.2f} s")
    L.append("\n## MAC lanes t (LAN s)\n")
    for m, v in res["lanes"].items():
        L.append(f"- {m}: " + ", ".join(f"t={t}: {x:.2f}" for t, x in v.items()))
    L.append("\n## Statistical term Q(2/p)^t with Q=2^32 (analytical, black)\n")
    for t in (1, 2, 3):
        L.append(f"- t={t}: log2 = {32 + t*math.log2(2/P):.1f}")
    L.append("\n## Single-path DPF gate throughput (M gates/s, 28 nm, 720 MHz, 64 AES)\n")
    for n in (8, 16, 32, 61):
        L.append(f"- n={n}: TDFA-SH {GAC[f'gac_tdfa_{n}']/1e6:.0f}, VIGOR {GAC[f'gac_vigor_{n}']/1e6:.0f}, "
                 f"tag-tree(t=3) {GAC[f'gac_tagtree_{n}']/1e6:.1f}; single-gate latency {GAC[f'lat_{n}']*1e6:.2f} us")
    L.append("\n## Nonlinear gates\n")
    for gname, g in GATE.items():
        thr = g['thr']
        L.append(f"- {gname}: rounds {g['rounds']}, AES/gate {g['aes']}, mults {g['mults']}, "
                 f"thr {'-' if thr is None else f'{thr/1e6:.2f} M/s'}, LAN latency "
                 f"{res['gate_lat_lan'].get(gname, float('nan'))*1e3:.3f} ms")
    L.append("\n## CheckOpen (latency ms / throughput M elem/s)\n")
    for mm_, d in res["checkopen"].items():
        L.append(f"- m={mm_}: " + "; ".join(f"{k}: {v[0]*1e3:.3f} ms, {v[1]/1e6:.2f} M/s" for k, v in d.items()))
    L.append("\n## PIR (queries/s, mJ/query, implied W)\n")
    for N, v in res["pir"].items():
        L.append(f"- N={N}: GPU {v['gpu']:.0f} q/s {v['gpu_e']} mJ ({v['gpu_w']:.0f} W); DFA {v['dfa']:.0f} {v['dfa_e']} mJ ({v['dfa_w']:.0f} W); "
                 f"APIR-GPU {v['apir']:.0f} {v['apir_e']:.2f} mJ; VIGOR {v['vig']:.0f} {v['vig_e']:.3f} mJ ({v['vig_w']:.0f} W)")
    with open(os.path.join(HERE, "numbers.md"), "w") as f:
        f.write("\n".join(L) + "\n")

def write_csv(res):
    def w(name, header, rows):
        with open(os.path.join(DATA, name), "w", newline="") as f:
            c = csv.writer(f); c.writerow(header); c.writerows(rows)
    # breakdown chart (fig:motiv), BERT-Base LAN, seconds
    w("bert_breakdown.csv", ("config",) + MOTIV_COLS,
      [(r[0],) + tuple(round(x, 3) for x in r[1:]) for r in motiv_rows()])
    # dpf throughput
    w("dpf_throughput.csv", ["n", "tdfa", "vigor", "tagtree"],
      [(n, round(GAC[f"gac_tdfa_{n}"] / 1e6, 1), round(GAC[f"gac_vigor_{n}"] / 1e6, 1), round(GAC[f"gac_tagtree_{n}"] / 1e6, 1)) for n in (8, 16, 32, 61)])
    # checkopen
    rows = []
    for mm_, dd in res["checkopen"].items():
        rows.append((mm_,) + tuple(round(dd[f"t{t}_LAN"][0] * 1e3, 4) for t in (1, 2, 3)) +
                    tuple(round(dd[f"t{t}_LAN"][1] / 1e6, 3) for t in (1, 2, 3)) +
                    (round(dd["t3_WAN"][0] * 1e3, 2), round(dd["t3_WAN"][1] / 1e6, 4)))
    w("checkopen.csv", ["m", "lat_t1", "lat_t2", "lat_t3", "thr_t1", "thr_t2", "thr_t3", "lat_wan_t3", "thr_wan_t3"], rows)
    # network sweep
    rows = []
    for bw, v in res["net_sweep"].items():
        s = shark("BERT-Base", net_bw=bw); oth = (s["lan"] - s["parts"]["offline"]) / v["vigor"]
        rows.append((bw / 1e9, round(v["shark"], 2), round(v["vigor"], 2), round(v["shark"] / v["vigor"], 2),
                     round(v["shark"] / v["vigor"] - oth, 2), round(oth, 2)))
    w("net_sweep.csv", ["bw", "shark", "vigor", "speedup", "speedup_offline", "speedup_other"], rows)
    w("link_sweep.csv", ["link_gbps", "lan"], [(bw / 1e9, round(v, 3)) for bw, v in res["link_sweep"].items()])
    v = vigor("BERT-Base")["parts"]
    w("bert_pie.csv", ["component", "seconds"],
      [("Authenticated GEMM", round(v["Glin"], 3)), ("Online network", round(v["net_lan"], 3)),
       ("Other GPU work", round(v["Goth"], 3)), ("Nonlinear gates", round(v["D"], 3)),
       ("CPU-GPU transfer", round(v["X"], 3)), ("Triples + checks + NoC", round(v["trip"] + v["chk"] + v["noc"], 4))])
    w("lanes.csv", ["model", "t1", "t2", "t3", "tdfa"],
      [(mm, round(vv[1], 2), round(vv[2], 2), round(vv[3], 2), P0[mm]["tdfa"]["lan"]) for mm, vv in res["lanes"].items()])
    w("pir_scaling.csv", ["log2N", "gpu_dpf", "dfa_sh", "vigor", "apir"],
      [(k, round(g, 2), round(d_, 2), round(v_, 2), round(a, 2)) for k, g, d_, v_, a in res["pir_scaling"]])

if __name__ == "__main__":
    main()
# end of the LaTeX guard opened in the module docstring: \fi


==> qa/draft3/src/build.sh <==
#!/bin/sh
# usage: sh build.sh chart_name   (compiles twice for legend-to-name refs, then exports PDF/PNG/SVG to ..)
cd "$(dirname "$0")"
n="$1"
for pass in 1 2; do
  timeout 90 pdflatex -interaction=nonstopmode -halt-on-error "$n.tex" > "$n.buildlog" 2>&1 || {
    grep -n -A4 "^!" "$n.log" | head -20; exit 1; }
done
grep -n -i -E "overfull|undefined|warning" "$n.log" | grep -v -i "font shape" | head -10
cp "$n.pdf" ../"$n.pdf"
pdftoppm -r 300 -png -singlefile ../"$n.pdf" ../"$n"
pdftocairo -svg ../"$n.pdf" ../"$n.svg"
pdfinfo ../"$n.pdf" | grep "Page size"


==> qa/draft3/src/build_chart.sh <==
#!/bin/sh
# usage: build_chart.sh <name>   (compile charts/src/<name>.tex, export pdf/png/svg to charts/)
set -e
cd "$(dirname "$0")"
n="$1"
pdflatex -interaction=nonstopmode -halt-on-error "$n.tex" > "$n.buildlog" 2>&1 || { grep -n "^!" -A6 "$n.log" | head -40; exit 1; }
grep -i "overfull\|warning" "$n.log" | grep -v "pgfplots.*compat\|Font shape" | head -10 || true
cp "$n.pdf" "../$n.pdf"
pdftoppm -r 300 -png -singlefile "../$n.pdf" "../$n"
pdftocairo -svg "../$n.pdf" "../$n.svg"
pdfinfo "../$n.pdf" | grep "Page size" | awk '{printf "size: %.3f x %.3f in\n", $3/72, $5/72}'


==> qa/scripts/acronyms.py <==
import re, os
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..'))
order = ['sections/00_abstract.tex', 'sections/01_introduction.tex', 'sections/02_background.tex', 'sections/03_threat_model.tex',
         'sections/04_analysis.tex', 'sections/05a_protocol.tex', 'sections/05b_protocol_gates.tex', 'sections/06_architecture.tex',
         'sections/07_security.tex', 'sections/08_evaluation.tex', 'sections/09_discussion.tex', 'sections/10_related.tex',
         'sections/11_conclusion.tex']
acr = ['GEMM', 'LUT', 'VPU', 'PCG', 'KDF', 'DFS', 'NoC', 'APIR', 'vFSS', 'RTT', 'AEAD', 'TCB', 'TEE', 'MAC', 'PRF', 'PRG', 'SM', 'HBM',
       'FUA', 'NIC', 'DMA', 'TOCTOU', 'AKE', 'DVFS', 'OT', 'HE', 'CNN', 'SRAM', 'ASIC', 'FPGA', 'GHASH', 'AES', 'PIR', 'DPF', 'DCF', 'GaC']
for a in acr:
    first = None; expanded_at = None
    for f in order:
        for i, line in enumerate(open(f, encoding='utf-8'), 1):
            if line.lstrip().startswith('%'):
                continue
            code = line.split('%')[0]
            if expanded_at is None and re.search(r'\(' + re.escape(a) + r's?\)', code):
                expanded_at = (f, i)
            if first is None and re.search(r'(?<![A-Za-z\\])' + re.escape(a) + r's?(?![A-Za-z])', code):
                first = (f, i)
    ok = expanded_at is not None and first is not None and (order.index(expanded_at[0]), expanded_at[1]) <= (order.index(first[0]), first[1])
    print(f'{a:7s} first={first} expanded={expanded_at} {"OK" if ok else "CHECK"}')


==> qa/scripts/canon_check.py <==
import re, glob, os
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..'))
files = sorted(glob.glob('sections/*.tex') + glob.glob('appendix/*.tex'))
checks = {
    'em dash ---': r'(?<!-)---(?!-)',
    'unicode em dash': '\u2014',
    'spaced -- punctuation': r'\s--\s',
    'plain \\epsilon': r'\\epsilon(?![a-zA-Z])',
    'Pi mathrm': r'\\Pi_\{\\mathrm',
    'F_T not mathsf': r'\\mathcal\{F\}_\{?T\b',
    'com not cm_v': r'\\mathsf\{com',
    'w = y + o': r'\bw\s*=\s*y\s*\+\s*o',
    'omega as wire (In_omega/x_omega)': r'(In|O|x)_\{?\\omega',
    'TODO cite': r'TODO',
    'UC claim': r'universally composab|\bUC\b',
    'gate names G0-G4': r'\bG[0-4]\b',
    'Sim step named S1..S12': r'\(S(1[0-2]|[1-9])\)',
    '307 rounds': r'307[^0-9]{0,20}round',
    'val( leakage)': r'\\mathsf\{val\}',
    'cost-aware default': r'cost-aware default',
    'mathrm Mult/Lin': r'\\mathrm\{(Mult|Lin|Input|Out)\}',
}
for name, pat in checks.items():
    hits = []
    for f in files:
        for i, line in enumerate(open(f, encoding='utf-8'), 1):
            code = line.split('%')[0] if not line.lstrip().startswith('%') else ''
            if re.search(pat, code):
                hits.append(f'{f}:{i}: {code.strip()[:140]}')
    print(f'== {name}: {len(hits)}')
    for h in hits[:8]:
        print('   ', h)
# numbers red check: bare decimals with units outside \est in sections (heuristic)
print('== Shark mentions')
for f in files:
    for i, line in enumerate(open(f, encoding='utf-8'), 1):
        if 'Shark' in line and not line.lstrip().startswith('%'):
            print('   ', f, i, line.strip()[:160])


==> qa/scripts/fix_acronyms.py <==
import os
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))

def rep(path, old, new):
    s = open(path, encoding='utf-8').read()
    n = s.count(old)
    if n < 1:
        print(f'!! NOT FOUND {path}: {old[:70]}')
        return
    s = s.replace(old, new, 1)
    open(path, 'w', encoding='utf-8').write(s)
    print(f'ok {path}: {old[:60]}')

rep('sections/01_introduction.tex', 'the DMA buffers', 'the direct memory access (DMA) buffers')
rep('sections/01_introduction.tex', 'Verifiable FSS~\\cite{decastro2022vfss}', 'Verifiable FSS (vFSS)~\\cite{decastro2022vfss}')
rep('sections/01_introduction.tex', 'pseudorandom correlation generators with silent OT', 'pseudorandom correlation generators (PCGs) with silent OT')
rep('sections/02_background.tex', 'small lookup tables use DPFs', 'small lookup tables (LUTs) use DPFs')
rep('sections/02_background.tex', 'the GPU runs authenticated GEMM', 'the GPU runs authenticated general matrix multiplication (GEMM)')
rep('sections/02_background.tex', 'Authenticated PIR~\\cite{colombo2023apir}', 'Authenticated PIR (APIR)~\\cite{colombo2023apir}')
rep('sections/03_threat_model.tex', '(CPU, OS, driver, runtime, NIC, DRAM)', '(CPU, OS, driver, runtime, network interface card (NIC), DRAM)')
rep('sections/05a_protocol.tex', 'with an equivalent KDF~\\cite{krawczyk2010hkdf}', 'with an equivalent key derivation function (KDF)~\\cite{krawczyk2010hkdf}')
rep('sections/05b_protocol_gates.tex', '\\Comment{$\\EvalAll$, DFS}', '\\Comment{$\\EvalAll$, depth-first}')
rep('sections/05b_protocol_gates.tex', '\\Comment{$\\EvalAll$, DFS}', '\\Comment{$\\EvalAll$, depth-first}')
rep('sections/06_architecture.tex', 'without a new NoC port', 'without a new network-on-chip (NoC) port')
rep('sections/06_architecture.tex', 'the 16 DPF units of DFA (\\cref{sec:bg-dfa}), the VPU,', 'the 16 DPF units of DFA (\\cref{sec:bg-dfa}), the vector processing unit (VPU),')
rep('sections/06_architecture.tex', 'a separate evaluator state, a DFS stack', 'a separate evaluator state, a depth-first search (DFS) stack')


==> qa/scripts/fix_final.py <==
import os, re
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))

def rep(path, old, new, count=1):
    s = open(path, encoding='utf-8').read()
    n = s.count(old)
    if n == 0:
        print(f'!! NOT FOUND in {path}: {old[:70]}')
        return
    if count and n != count:
        print(f'!! {path}: expected {count} occurrence(s), found {n}: {old[:70]}')
        return
    s = s.replace(old, new)
    open(path, 'w', encoding='utf-8').write(s)
    print(f'ok {path}: {old[:60]} ({n})')

# 1. schedule ordering: input gates before validity checks, both before the first output opening
rep('appendix/A_functionalities.tex',
    'Since $\\FC$ is non-reactive, the public schedule of $\\mu$ places every input gate and every validity check before the first output opening.',
    'Since $\\FC$ is non-reactive and computes $\\mathsf{status}$ only after it has recorded every input, the public schedule of $\\mu$ places every input gate before every validity check, and both before the first output opening.')
rep('sections/05a_protocol.tex',
    'at the public boundaries declared in $\\mu$, all before the first output opening,',
    'at the public boundaries declared in $\\mu$, after every input gate and before the first output opening,')
rep('sections/05a_protocol.tex',
    'are evaluated inside the modules at public boundaries that the schedule of $\\mu$ places, like every input gate, before the first output opening;',
    'are evaluated inside the modules at public boundaries that the schedule of $\\mu$ places after every input gate and before the first output opening;')
rep('appendix/C_proofs_auth.tex',
    'The public schedule of $\\mu$ places every input gate and validity check before the first output opening, so no output precedes such an abort.',
    'The public schedule of $\\mu$ places every input gate before every validity check, and both before the first output opening, so no output precedes such an abort.')

# 2. model factors: kappa clashes with the epilogue pads kappa_j -> psi
for f in ('appendix/F_model.tex', 'sections/08_evaluation.tex', 'sections/04_analysis.tex'):
    s = open(f, encoding='utf-8').read()
    s2, n = re.subn(r'\\kappa_\{\\mathrm\{(key|ev|E|APIR)\}\}', lambda m: '\\psi_{\\mathrm{' + m.group(1) + '}}', s)
    s2, n2 = re.subn(r'\\kappa_\{\\mathrm\{(key|ev|E|APIR)\}', lambda m: '\\psi_{\\mathrm{' + m.group(1) + '}', s2)
    open(f, 'w', encoding='utf-8').write(s2)
    print(f'ok {f}: kappa->psi {n + n2}')
for f in ('sections/04_analysis.tex', 'sections/08_evaluation.tex', 'appendix/F_model.tex'):
    left = re.findall(r'\\kappa_\{?\\mathrm', open(f, encoding='utf-8').read())
    print(f, 'remaining kappa model factors:', len(left))

# 3. intro: six planned injections (rows 2, 4, 7, 8, 10, 12 of tab:attacks)
rep('sections/01_introduction.tex', 'five injections of \\cref{tab:attacks}', 'six injections of \\cref{tab:attacks}')


==> qa/scripts/fix_misc.py <==
import os
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
m = open('macros.tex', encoding='utf-8').read()
for name in ('CheckOpen', 'AuthShare', 'Epilogue'):
    old = '\\newcommand{\\%s}{\\algname{%s}}' % (name, name)
    new = '\\newcommand{\\%s}{\\algname{%s}\\xspace}' % (name, name)
    if old in m:
        m = m.replace(old, new)
        print('xspace added', name)
open('macros.tex', 'w', encoding='utf-8').write(m)
b = open('refs.bib', encoding='utf-8').read()
b = b.replace('Semi-trusted Hardware—Enabling', 'Semi-trusted Hardware: Enabling')
b = b.replace('side-channels—Attacks', 'side-channels: Attacks')
open('refs.bib', 'w', encoding='utf-8').write(b)
print('em dashes left in bib:', b.count('—'))


==> qa/scripts/fix_proofs.py <==
import re, glob, os
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
pat = re.compile(r'\\noindent\\textbf\{Proof of (\\cref\{[^}]+\})\.\}\s*\n(\s*)\\begin\{proof\}(\[[^\]]*\])?')
total = 0
for f in glob.glob('appendix/*.tex'):
    s = open(f, encoding='utf-8').read()
    s2, k = pat.subn(lambda m: m.group(2) + '\\begin{proof}[Proof of ' + m.group(1) + ']', s)
    total += k
    if k:
        open(f, 'w', encoding='utf-8').write(s2)
    left = s2.count('\\noindent\\textbf{Proof of')
    print(f, 'replaced', k, 'remaining', left)
print('total', total)


==> qa/scripts/list_red_values.py <==
"""List every red (estimated) value, i.e. every \\est{...}, with its file and line."""
import os, re, glob
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..'))
files = sorted(glob.glob('sections/*.tex') + glob.glob('appendix/*.tex'))

def est_spans(line):
    out, i = [], 0
    while True:
        k = line.find('\\est{', i)
        if k < 0:
            return out
        j, depth = k + 5, 1
        while j < len(line) and depth:
            depth += {'{': 1, '}': -1}.get(line[j], 0)
            j += 1
        out.append(line[k + 5:j - 1])
        i = j

rows, total = [], 0
for f in files:
    for n, line in enumerate(open(f, encoding='utf-8'), 1):
        if line.lstrip().startswith('%'):
            continue
        spans = est_spans(line.split('%')[0] if '\\%' not in line else line)
        for s in spans:
            rows.append(f'| `{f}` | {n} | `{s}` |')
        total += len(spans)
hdr = ['# Red (estimated) values to replace with measurements', '',
       f'Total `\\est{{}}` occurrences in sections and appendices: **{total}**. Charts carry an "estimated" tag and read',
       '`charts/data/*.csv` (regenerate with `python model/perf_model.py`). Remove the `\\est{}` wrapper once a value is measured.', '',
       '| File | Line | Value |', '|---|---|---|']
open('qa/RED_VALUES.md', 'w', encoding='utf-8').write('\n'.join(hdr + rows) + '\n')
print('red values:', total)
by = {}
for r in rows:
    f = r.split('`')[1]
    by[f] = by.get(f, 0) + 1
for f, c in by.items():
    print(f'{f}: {c}')


==> qa/scripts/revise_authors.py <==
"""Revision: (1) remove the journal name from the running header, (2) replace the anonymous author
placeholder by the eight authors of 3-authors.txt (file order) with their information below the title,
Lin Liu marked as corresponding author by a footnote only. Only main.tex is edited."""
import os
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..'))

raw = open('main.tex', 'rb').read()
crlf = b'\r\n' in raw
t = raw.decode('utf-8').replace('\r\n', '\n')

def rep(old, new):
    global t
    assert t.count(old) == 1, f'expected exactly one occurrence: {old[:60]!r} (found {t.count(old)})'
    t = t.replace(old, new)

# ---- helper macro for one author card (defined in main.tex only) ----
rep('\\hyphenation{VIGOR-DFA}\n',
    '\\hyphenation{VIGOR-DFA}\n'
    '\n'
    '% Author card of the title block: name with affiliation marks, e-mail and ORCID.\n'
    '\\newcommand{\\authorcard}[4]{%\n'
    '  \\begin{tabular}[t]{@{}c@{}}\n'
    '    #1\\textsuperscript{#2}\\\\[-0.15em]\n'
    '    {\\footnotesize #3}\\\\[-0.3em]\n'
    '    {\\footnotesize ORCID: \\href{https://orcid.org/#4}{#4}}\n'
    '  \\end{tabular}}\n')

# ---- author block: from "\author{Anonymous" up to (not including) the red-values footnote ----
start = t.index('\\author{Anonymous')
mid = t.index('\\thanks{Values printed in red')
old_block = t[start:mid]
assert 'Anonymous Institution' in old_block and old_block.count('\\thanks{') == 2, old_block

NUDT = 'National University of Defense Technology, Changsha, Hunan 410073, China'
new_block = (
    '\\author{%\n'
    '\\begin{tabular}{@{}c@{\\hspace{2.2em}}c@{\\hspace{2.2em}}c@{\\hspace{2.2em}}c@{}}\n'
    '\\authorcard{Yujie Xue}{1,2}{xyj1997@nudt.edu.cn}{0000-0003-2559-1727} &\n'
    '\\authorcard{Yijing Peng}{1,3}{pengyijing@nudt.edu.cn}{0009-0007-7419-2120} &\n'
    '\\authorcard{Lin Liu}{1,*}{liulin16@nudt.edu.cn}{0000-0002-5930-8881} &\n'
    '\\authorcard{Rongmao Chen}{1}{chromao@nudt.edu.cn}{0000-0002-5113-387X} \\\\[0.7em]\n'
    '\\authorcard{Yizhen Jiang}{1}{jiangyizhen@nudt.edu.cn}{0009-0004-9856-5751} &\n'
    '\\authorcard{Yuchuan Luo}{1}{luoyuchuan09@nudt.edu.cn}{0000-0002-0720-4925} &\n'
    '\\authorcard{Bing Sun}{4}{sunbing06@nudt.edu.cn}{0000-0002-7403-8795} &\n'
    '\\authorcard{Shaojing Fu}{1}{fushaojing@nudt.edu.cn}{0000-0002-8155-7462}\n'
    '\\end{tabular}\\\\[0.9em]\n'
    '{\\footnotesize\n'
    '\\textsuperscript{1}College of Computer Science and Technology, ' + NUDT + '\\\\\n'
    '\\textsuperscript{2}Center for Cryptologic Research, ' + NUDT + '\\\\\n'
    '\\textsuperscript{3}Key Laboratory of Advanced Microprocessor Chips and Systems, ' + NUDT + '\\\\\n'
    '\\textsuperscript{4}College of Science, ' + NUDT + '\\par}%\n'
    '\\thanks{Manuscript received Month DD, 2026; revised Month DD, 2026.}%\n'
    '\\thanks{\\textsuperscript{*}Corresponding author: Lin Liu.}%\n'
)
assert '\\thanks{Manuscript received Month DD, 2026; revised Month DD, 2026.}%\n' in old_block
t = t[:start] + new_block + t[mid:]

# ---- running header: no journal name; running author follows the first author ----
rep('\\markboth{IEEE Transactions on Information Forensics and Security,~Vol.~XX, No.~X, 2026}%',
    '\\markboth{}%')
rep('{Anonymous \\MakeLowercase{\\textit{et al.}}: Trusted Hardware Acceleration',
    '{Xue \\MakeLowercase{\\textit{et al.}}: Trusted Hardware Acceleration')

if crlf:
    t = t.replace('\n', '\r\n')
open('main.tex', 'wb').write(t.encode('utf-8'))
print('main.tex updated; CRLF preserved:', crlf)


==> qa/scripts/revise_refs.py <==
"""Revision: add two ePrint references and cite them in the Introduction and Related Work.
Nothing else is touched."""
import os
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..'))

BIB = r"""
@misc{peng2026kord,
  author       = {Peng, Yijing and Liu, Lin and Xue, Yujie and Fu, Shaojing and Li, Shaoqing and Wang, Yaohua and Chen, Rongmao and Guo, Yang},
  title        = {{KORD}: Breaking the key-generation bottleneck in dealerless function secret sharing via protocol--hardware co-design},
  howpublished = {Cryptology {ePrint} Archive, Paper 2026/1615},
  year         = {2026},
  url          = {https://eprint.iacr.org/2026/1615}
}

@misc{xue2026verifss,
  author       = {Xue, Yujie and Liu, Lin and Chen, Rongmao and Jiang, Yizhen and Luo, Yuchuan and Sun, Bing and Fu, Shaojing},
  title        = {Actively secure two-party function secret sharing with dynamic cross-phase verification},
  howpublished = {Cryptology {ePrint} Archive, Paper 2026/1697},
  year         = {2026},
  url          = {https://eprint.iacr.org/2026/1697}
}
"""

def rep(path, old, new):
    s = open(path, encoding='utf-8').read()
    n = s.count(old)
    assert n == 1, f'{path}: expected exactly one occurrence, found {n}: {old[:60]}'
    open(path, 'w', encoding='utf-8').write(s.replace(old, new))
    print('ok', path, '|', old[:55])

b = open('refs.bib', encoding='utf-8').read()
if 'peng2026kord' not in b:
    open('refs.bib', 'w', encoding='utf-8').write(b.rstrip('\n') + '\n' + BIB)
    print('ok refs.bib: 2 entries appended')

# Introduction: after the dealer-free preprocessing-cost sentence
rep('sections/01_introduction.tex',
    'so dealer-free malicious FSS keeps a preprocessing cost far above its online cost.',
    'so dealer-free malicious FSS keeps a preprocessing cost far above its online cost. '
    'Two recent dealerless designs attack this cost from the hardware side and from the protocol side: '
    'KORD~\\cite{peng2026kord} co-designs a dealerless key-generation protocol with paired, mutually attested chips '
    'that reconstruct FSS keys without a dealer, and VeriFSS~\\cite{xue2026verifss} obtains active security for '
    'dealer-free two-party FSS by binding the generation transcript, the computed function and the evaluation shares '
    'to a single execution; \\sys instead keeps a trusted local dealer and extends integrity from key generation to '
    'the untrusted GPU and the output release.')

# Related work: malicious and verifiable FSS
rep('sections/10_related.tex',
    'which the servers detect; \\sys instead treats key generation, evaluation, authentication and release as separate obligations.',
    'which the servers detect; \\sys instead treats key generation, evaluation, authentication and release as separate obligations. '
    'VeriFSS~\\cite{xue2026verifss} removes the dealer altogether: its dealer-free two-party FSS attains static malicious '
    'security with authenticated sharings and a cross-phase verification that binds key generation to evaluation, '
    'generating keys interactively between the two parties, whereas \\sys generates them inside the modules.')

# Related work: hardware acceleration
rep('sections/10_related.tex',
    'Ironman~\\cite{ironman2025} accelerates OT extension near memory, and FPGA and ASIC designs',
    'Ironman~\\cite{ironman2025} accelerates OT extension near memory, KORD~\\cite{peng2026kord} co-designs dealerless '
    'FSS key generation with paired, mutually attested chips on an FPGA, and FPGA and ASIC designs')


==> qa/scripts/route_notes.py <==
import json, os, re
T = r"C:\Users\Administrator\AppData\Local\Temp\claude\C--Users-Administrator-Desktop-tmp-2-peng-space-DFA\da5ba94a-bc2e-45bd-9e26-0564842bd19e\tasks\wn6rt4b8s.output"
d = json.load(open(T, encoding='utf-8'))
r = d if 'edits' in d else d.get('result', d)
KEYS = [
    (r'00_abstract|the abstract|abstract owner|sections/00', 'sections/00_abstract.tex'),
    (r'01_introduction|01 intro|the intro\b|Introduction', 'sections/01_introduction.tex'),
    (r'02_background|Background', 'sections/02_background.tex'),
    (r'03_threat|Sec\. III\b|Section III\b|fig:func', 'sections/03_threat_model.tex'),
    (r'04_analysis|\b04\b|Section IV\b|tab:gatecost', 'sections/04_analysis.tex'),
    (r'05a|fig:arith|Pi_Input', 'sections/05a_protocol.tex'),
    (r'05b|sec:proto-pir|sec:proto-direct', 'sections/05b_protocol_gates.tex'),
    (r'06_architecture|\b06\b|tab:commands|Section VI\b', 'sections/06_architecture.tex'),
    (r'07_security|Sec\. VII\b|Section VII\b|thm:main|tab:obligations', 'sections/07_security.tex'),
    (r'08_evaluation|\b08\b|tab:ablation|tab:pir|tab:hwcost|Section VIII', 'sections/08_evaluation.tex'),
    (r'09_discussion|Section IX\b', 'sections/09_discussion.tex'),
    (r'10_related|tab:related', 'sections/10_related.tex'),
    (r'11_conclusion', 'sections/11_conclusion.tex'),
    (r'A_functionalities|App\. A\b|app:func', 'appendix/A_functionalities.tex'),
    (r'B_proofs|App\. B\b|Appendix B\b', 'appendix/B_proofs_dpf.tex'),
    (r'C_proofs|App\. C\b', 'appendix/C_proofs_auth.tex'),
    (r'D_proofs|App\. D\b', 'appendix/D_proofs_gates.tex'),
    (r'E_proofs|App\. E\b', 'appendix/E_proofs_main.tex'),
    (r'F_model|App\. F\b|app:model', 'appendix/F_model.tex'),
    (r'fig_hw', 'figures/src/fig_hw.tex'),
    (r'fig_pir', 'figures/src/fig_pir.tex'),
    (r'fig_ledger', 'figures/src/fig_ledger.tex'),
    (r'chart_checkopen', 'charts/src/chart_checkopen.tex'),
    (r'chart_motiv', 'charts/src/chart_motiv.tex'),
]
routed = {}
for e in r['edits']:
    src = os.path.basename(e['file'])
    for n in (e.get('cross_file_notes') or []):
        hit = set()
        for pat, tgt in KEYS:
            if re.search(pat, n) and os.path.basename(tgt) != src:
                hit.add(tgt)
        for tgt in hit:
            routed.setdefault(tgt, []).append({'from_editor_of': src, 'note': n})
crit = [c for c in r['critical']]
json.dump({'routed': routed, 'critical': crit}, open(os.path.join(os.path.dirname(__file__), 'round2_notes.json'), 'w', encoding='utf-8'), indent=1)
for k, v in sorted(routed.items()):
    print(k, len(v))

